Lie-Algebraic Bell Recurrences for Arbitrary-Order Twist Jets and Parallel-Mechanism Closure

This paper develops an arbitrary-order kinematic construction that links serial propagation, parallel-mechanism closure, and rigid-platform point fields within one dual screw framework. A cylindrical joint is retained as one native physical block, with revolute and prismatic joints obtained as special cases. For each fixed joint axis, ordinary Bell polynomials organize the derivatives of the exponential factor; across a chain, the noncommuting factors remain in their physical order. Initial-frame prefix and terminal-resolved covariant formulas then produce equivalent representations of the serial twist jet. For a parallel mechanism, repeated Leibniz differentiation, with joint-level derivatives organized by Bell polynomials, yields an arbitrary-order triangular active-passive closure recurrence: the same passive Jacobian is solved at every derivative order at a regular configuration, while the right-hand side contains only prescribed active data and lower-order jets. The resulting platform twist jet is mapped exactly to the point-independent affine invariants of the velocity, acceleration, jerk, and snap fields. The validation is deliberately complementary: a generic 3C chain with noncoplanar axes and nonzero rotational and translational cylindrical coordinates tests ordered serial propagation, an RR+RRR spherical wrist tests active-passive closure, and a Hunt-type 6-RUS mechanism with six active revolute joints tests an independently reconstructed platform jet and its affine fields. Independent differentiation of the rigid motion, evaluation of the affine fields, and the differentiated branch closures all agree through fourth order with residuals below $10^{-12}$ in the corresponding SI units. The formulation is purely kinematic and applies at configurations where the selected active-passive partition is regular.

==> anc/requirements.txt <==
numpy>=2.0
sympy>=1.14


==> anc/results_6rus_affine.json <==
{
  "pose_derivatives": [
    [
      0.0,
      2.9376053333821517e-16,
      0.30989839290315996,
      -7.922894228018146,
      -37.8669879114743
    ],
    [
      0.0,
      -1.0188271195132603,
      0.20896754081147295,
      109.55040325514224,
      -199.62581709456634
    ],
    [
      0.6127314338711378,
      0.13578774769669683,
      -5.34000799678936,
      -26.253208394123227,
      915.2818771137818
    ],
    [
      1.0,
      0.0,
      -1.4258961608312322,
      7.565602065869163,
      370.9662232453729
    ],
    [
      0.0,
      -0.7694639036146153,
      4.611101597659221,
      42.357680911108346,
      42.69033396567674
    ],
    [
      0.0,
      0.23519127805602288,
      4.36329479771052,
      -61.770498186767796,
      -1933.3517110533414
    ],
    [
      0.0,
      -0.8823301675630074,
      6.756331804901791e-16,
      87.6897381637396,
      29.16384528116325
    ]
  ],
  "omega_derivatives": [
    [
      -1.5389278072292305,
      0.47038255611204577,
      -1.7646603351260148
    ],
    [
      9.222203195318443,
      8.72658959542104,
      1.3322676295501878e-15
    ],
    [
      90.22074383007357,
      -131.00730778327886,
      163.97947647911724
    ],
    [
      -26.845950971266248,
      -3753.418362429079,
      235.30117253244836
    ]
  ],
  "v_derivatives": [
    [
      -0.28821817807450445,
      -1.9617765614609928,
      0.13578774769669683
    ],
    [
      -3.3031457443986536,
      5.650733787318459,
      -6.907909381767575
    ],
    [
      72.12256330574618,
      176.10076558741207,
      -6.994190202466783
    ],
    [
      1772.967750565419,
      -300.64190151613843,
      1358.234914313399
    ]
  ],
  "a": [
    [
      -0.28821817807450445,
      -1.9617765614609928,
      0.13578774769669683
    ],
    [
      -6.7011428409385,
      6.368308514840297,
      -3.7533040764440675
    ],
    [
      83.9649038708579,
      179.64541814521615,
      -44.795937201797045
    ],
    [
      2882.3547527881797,
      -592.4461644479833,
      749.646949862949
    ]
  ],
  "Phi": [
    [
      [
        0.0,
        1.7646603351260148,
        0.47038255611204577
      ],
      [
        -1.7646603351260148,
        0.0,
        1.5389278072292305
      ],
      [
        -0.47038255611204577,
        -1.5389278072292305,
        0.0
      ]
    ],
    [
      [
        -3.3352858474615608,
        -0.7238847956363924,
        11.442274455460916
      ],
      [
        -0.7238847956363897,
        -5.482324894230427,
        -10.052268634424557
      ],
      [
        -6.010904735381162,
        8.392137756212328,
        -2.5895585449578697
      ]
    ],
    [
      [
        -12.314506560104789,
        -196.56558533656948,
        -149.9642306880583
      ],
      [
        169.29070170055303,
        42.57691482358145,
        -114.39761535853481
      ],
      [
        101.14206214430575,
        68.19921579864615,
        30.262408263476647
      ]
    ],
    [
      [
        1241.9268426156164,
        696.4489344748552,
        -4765.908160203511
      ],
      [
        706.2985725836144,
        1504.277030584652,
        641.0971032963688
      ],
      [
        3088.3473933188197,
        560.9162664109784,
        270.32222943807267
      ]
    ]
  ],
  "point_derivatives": [
    [
      [
        -0.14433756729740646,
        0.441165083781504,
        0.6103342394581324,
        -55.28684464280704,
        -43.01145351724749
      ],
      [
        0.25,
        -0.7641203396349453,
        -1.057129912340397,
        95.75962391150887,
        74.49802279924708
      ],
      [
        0.6127314338711378,
        -0.1810503302622623,
        -2.3743741909749003,
        -23.80200364581389,
        609.7463939956015
      ]
    ],
    [
      [
        0.2886751345948129,
        2.9376053333821517e-16,
        -0.6529156980249808,
        -11.477786066725104,
        320.6464105374997
      ],
      [
        0.0,
        -1.5282406792698904,
        -4.996003610813204e-16,
        158.4204193541997,
        4.265018410132768
      ],
      [
        0.6127314338711378,
        -1.3877787807814457e-16,
        -7.075206730312116,
        2.943990008581178,
        1806.8109765556321
      ]
    ],
    [
      [
        -0.14433756729740646,
        -0.44116508378150343,
        0.9722766372763285,
        42.9959480254777,
        -391.23592075467513
      ],
      [
        -0.25,
        -0.7641203396349453,
        1.6840325347748164,
        74.47116649971815,
        -677.6404924930789
      ],
      [
        0.6127314338711378,
        0.588413573352353,
        -6.5704430690810645,
        -57.90161154513696,
        329.28826079011213
      ]
    ],
    [
      [
        0.0,
        0.1920328743967651,
        4.981187378363408,
        -69.14553503714633,
        -1983.5408468223327
      ],
      [
        0.0,
        -0.39056247306462566,
        -3.8948539444758636,
        62.84777235187785,
        62.10097934751066
      ],
      [
        1.020979724335001,
        0.13578774769669683,
        -6.397190845824499,
        -13.898631955239404,
        1025.6404651562552
      ]
    ]
  ],
  "closure_coefficient_inf": [
    1.1102230246251565e-16,
    1.6653345369377348e-16,
    1.7763568394002505e-15,
    3.4638958368304884e-14,
    5.115907697472721e-13
  ],
  "orthogonality_series_inf": 2.842170943040401e-14,
  "affine_field_inf": [
    2.220446049250313e-16,
    1.7763568394002505e-15,
    2.842170943040401e-14,
    2.2737367544323206e-13
  ]
}

==> anc/validate_6rus_affine.py <==
#!/usr/bin/env python3
"""Internal order-four validation for the Gil et al. Hunt-type 6-RUS example."""
import json
import math
from pathlib import Path

import numpy as np

N = 4


def zpoly(x=0.0):
    a = np.zeros(N + 1, dtype=float)
    a[0] = x
    return a


def add(a, b): return a + b
def mul(a, b): return np.convolve(a, b)[:N + 1]


def deriv(a):
    out = np.zeros_like(a)
    for k in range(N): out[k] = (k + 1) * a[k + 1]
    return out


def sincos_linear(x0, rate):
    # Taylor coefficients, not derivatives.
    s = np.zeros(N + 1); c = np.zeros(N + 1)
    s[0], c[0] = math.sin(x0), math.cos(x0)
    for k in range(N):
        s[k + 1] = rate * c[k] / (k + 1)
        c[k + 1] = -rate * s[k] / (k + 1)
    return s, c


def pmul(A, B):
    out = np.zeros_like(A)
    for i in range(A.shape[0]):
        for j in range(B.shape[1]):
            for k in range(A.shape[1]): out[i, j] += mul(A[i, k], B[k, j])
    return out


def pmatvec(A, x):
    out = np.zeros((A.shape[0], N + 1))
    for i in range(A.shape[0]):
        for j in range(A.shape[1]): out[i] += mul(A[i, j], x[j])
    return out


def quat_R(q):
    w, x, y, z = q
    R = np.empty((3, 3, N + 1))
    two = 2.0
    R[0, 0] = mul(w,w)+mul(x,x)-mul(y,y)-mul(z,z)
    R[0, 1] = two*(mul(x,y)-mul(w,z)); R[0, 2] = two*(mul(x,z)+mul(w,y))
    R[1, 0] = two*(mul(x,y)+mul(w,z)); R[1, 1] = mul(w,w)-mul(x,x)+mul(y,y)-mul(z,z)
    R[1, 2] = two*(mul(y,z)-mul(w,x))
    R[2, 0] = two*(mul(x,z)-mul(w,y)); R[2, 1] = two*(mul(y,z)+mul(w,x))
    R[2, 2] = mul(w,w)-mul(x,x)-mul(y,y)+mul(z,z)
    return R


sqrt3 = math.sqrt(3.0)
base = np.array([
    [-1/(2*sqrt3), -.05, 0], [-1/(2*sqrt3), .05, 0],
    [.35/(2*sqrt3), .275, 0], [.65/(2*sqrt3), .225, 0],
    [.65/(2*sqrt3), -.225, 0], [.35/(2*sqrt3), -.275, 0],
])
inward = np.array([
    [1,0,0], [1,0,0], [-.5,-sqrt3/2,0], [-.5,-sqrt3/2,0],
    [-.5,sqrt3/2,0], [-.5,sqrt3/2,0],
])
rho = np.array([[-.25/sqrt3,.25,0],[.5/sqrt3,0,0],[-.25/sqrt3,-.25,0]])
attach = np.array([2,0,0,1,1,2])
rates = np.array([10.,-5.,-5.,5.,-5.,10.])


def crank_polys():
    pts = np.zeros((6,3,N+1))
    for i in range(6):
        s,c = sincos_linear(math.pi/6, rates[i])
        for j in range(3): pts[i,j] = zpoly(base[i,j]) + .1*inward[i,j]*c
        pts[i,2] += .1*s
    return pts


cranks = crank_polys()


def residual_coeff(y, order):
    p, q = y[:3], y[3:]
    R = quat_R(q)
    pts = []
    for r in rho:
        rp = np.zeros((3,N+1))
        for j in range(3):
            for k in range(3): rp[j] += R[j,k]*r[k]
            rp[j] += p[j]
        pts.append(rp)
    res=[]
    for i in range(6):
        d=pts[attach[i]]-cranks[i]
        rr=zpoly(-.6**2)
        for j in range(3): rr += mul(d[j],d[j])
        res.append(rr[order])
    norm=zpoly(-1.0)
    for qi in q: norm += mul(qi,qi)
    res.append(norm[order])
    return np.array(res)


def solve_pose_series():
    y=np.zeros((7,N+1))
    y[:3,0]=[0,0,.05+math.sqrt(.6**2-(.1/sqrt3)**2-.2**2)]
    y[3,0]=1.0
    for n in range(1,N+1):
        base_r=residual_coeff(y,n)
        J=np.empty((7,7))
        for j in range(7):
            yy=y.copy(); yy[j,n]=1.0
            J[:,j]=residual_coeff(yy,n)-base_r
        y[:,n]=np.linalg.solve(J,-base_r)
    return y


def skew(v):
    M=np.zeros((3,3,N+1))
    M[0,1]=-v[2]; M[0,2]=v[1]; M[1,0]=v[2]
    M[1,2]=-v[0]; M[2,0]=-v[1]; M[2,1]=v[0]
    return M


def factorial_derivatives(x):
    return np.stack([math.factorial(k)*x[...,k] for k in range(N+1)],axis=-1)


def main():
    y=solve_pose_series(); p=y[:3]; q=y[3:]; R=quat_R(q)
    Rt=np.transpose(R,(1,0,2)); Rd=np.apply_along_axis(deriv,2,R)
    W=pmul(Rd,Rt)
    omega=np.stack([W[2,1],W[0,2],W[1,0]])
    pd=np.apply_along_axis(deriv,1,p)
    v=pd-pmatvec(W,p)
    Wk=[skew(omega[:,k:k+1].repeat(N+1,axis=1)*0) for k in range(4)]
    # Matrices W_k are constants represented as degree-zero polynomials.
    Wc=[]
    for k in range(4):
        M=np.zeros((3,3)); om=math.factorial(k)*omega[:,k]
        M[[0,0,1,1,2,2],[1,2,0,2,0,1]]=[-om[2],om[1],om[2],-om[0],-om[1],om[0]]
        Wc.append(M)
    vd=[math.factorial(k)*v[:,k] for k in range(4)]
    W0,W1,W2,W3=Wc
    Phi=[None,W0,W1+W0@W0,
         W2+2*W1@W0+W0@W1+W0@W0@W0,
         W3+3*W2@W0+3*W1@W1+3*W1@W0@W0+W0@W2+2*W0@W1@W0+W0@W0@W1+np.linalg.matrix_power(W0,4)]
    a=[None,vd[0],vd[1]+W0@vd[0],
       vd[2]+2*W1@vd[0]+W0@vd[1]+W0@W0@vd[0],
       vd[3]+3*W2@vd[0]+3*W1@vd[1]+3*W1@W0@vd[0]+W0@vd[2]+2*W0@W1@vd[0]+W0@W0@vd[1]+W0@W0@W0@vd[0]]
    points=[]; max_field=[]
    for r in list(rho)+[np.array([0.,0.,math.sqrt(1/6)])]:
        xp=np.zeros((3,N+1))
        for i in range(3):
            xp[i]=p[i]
            for j in range(3): xp[i]+=R[i,j]*r[j]
        points.append(factorial_derivatives(xp))
    for n in range(1,5):
        errs=[np.linalg.norm(X[:,n]-a[n]-Phi[n]@X[:,0],np.inf) for X in points]
        max_field.append(max(errs))
    closure=[]
    for n in range(5): closure.append(float(np.linalg.norm(residual_coeff(y,n),np.inf)))
    ortho=pmul(Rt,R)
    I=np.zeros_like(ortho)
    for i in range(3): I[i,i,0]=1
    ortho_err=float(np.max(np.abs(ortho-I)))
    result={
      'pose_derivatives':factorial_derivatives(y).tolist(),
      'omega_derivatives':[ (math.factorial(k)*omega[:,k]).tolist() for k in range(4)],
      'v_derivatives':[x.tolist() for x in vd],
      'a':[a[n].tolist() for n in range(1,5)],
      'Phi':[Phi[n].tolist() for n in range(1,5)],
      'point_derivatives':[X.tolist() for X in points],
      'closure_coefficient_inf':closure,
      'orthogonality_series_inf':ortho_err,
      'affine_field_inf':max_field,
    }
    out=Path(__file__).with_name('results_6rus_affine.json')
    out.write_text(json.dumps(result,indent=2))
    print(json.dumps({k:result[k] for k in ['closure_coefficient_inf','orthogonality_series_inf','affine_field_inf','a','omega_derivatives','v_derivatives']},indent=2))


if __name__=='__main__': main()


==> anc/validate_generic_3c.py <==
"""Generic 3C prefix/suffix test with noncoplanar axes and nonzero d_i."""
import math
import numpy as np

axes = [np.array([1,0,0],complex), np.array([0,1,1],complex)/np.sqrt(2),
        np.array([1,-1,1],complex)/np.sqrt(3)]

def coordinates(t):
    th=[.2+t+2*t*t, -1/7+2*t-t**3, 1/9-t+3*t*t+t**3]
    d=[.1+t-t*t, -.125+t*t+t**3, 1/6-2*t+t**3]
    return th,d

def skew(u):
    x,y,z=u; return np.array([[0,-z,y],[z,0,-x],[-y,x,0]],complex)

def C(u,th,d):
    A=skew(u); R=np.eye(3)+np.sin(th)*A+(1-np.cos(th))*(A@A)
    T=np.eye(4,dtype=complex); T[:3,:3]=R; T[:3,3]=d*u
    return T

def factors(t):
    th,d=coordinates(t); return [C(u,a,b) for u,a,b in zip(axes,th,d)]

def cauchy_coeff(fun,t0,order,radius=5e-2,samples=128):
    vals=[]
    for k in range(samples):
        z=np.exp(2j*np.pi*k/samples)
        vals.append(fun(t0+radius*z))
    vals=np.asarray(vals)
    # c_n = mean(f(t0+r z) z^{-n})/r^n
    return [np.mean(vals*np.exp(-2j*np.pi*n*np.arange(samples)/samples)[:,None,None],axis=0)/radius**n
            for n in range(order+1)]

def convolution(a,b,N):
    return [sum((a[k]@b[n-k] for k in range(n+1)),np.zeros_like(a[0])) for n in range(N+1)]

t0=2/7; N=4
jets=[cauchy_coeff(lambda t,i=i:factors(t)[i],t0,N) for i in range(3)]
prefix=convolution(convolution(jets[0],jets[1],N),jets[2],N)
direct=cauchy_coeff(lambda t:factors(t)[0]@factors(t)[1]@factors(t)[2],t0,N)
errs=[np.max(np.abs(prefix[n]-direct[n]))*math.factorial(n) for n in range(N+1)]
assert max(errs)<1e-8, errs

# Space/body covariance at the evaluation instant, obtained by independent
# differentiation of T and by conjugation.
Td=[math.factorial(n)*direct[n] for n in range(2)]
T0=Td[0]; Ts=Td[1]@np.linalg.inv(T0); Tb=np.linalg.inv(T0)@Td[1]
cov=np.max(np.abs(Tb-np.linalg.inv(T0)@Ts@T0))
assert cov<1e-11, cov
print("generic 3C ordered prefix derivatives 0..4: PASS", errs)
print("terminal/initial covariance: PASS", cov)
print("noncoplanar axes; theta_i and d_i are active at t0=2/7")


==> anc/validate_wrist.py <==
"""Reproduce the RR+RRR wrist jet independently from explicit geometry."""
import sympy as sp

t = sp.symbols("t", real=True)
q1 = sp.pi / 2 * sp.sin(t) ** 2
q2 = sp.pi / 2 * sp.sin(t) * sp.cos(t)
u1 = sp.Matrix([0, -sp.sin(q1), sp.cos(q1)])
u2 = sp.Matrix([sp.cos(q2), sp.sin(q2), 0])
den = sp.sqrt(1 + sp.tan(q1) ** 2 + sp.tan(q2) ** 2)
uc = sp.Matrix([-sp.tan(q2), 1, sp.tan(q1)]) / den
ex, ez = sp.Matrix([1, 0, 0]), sp.Matrix([0, 0, 1])
Hp = sp.Matrix.hstack(u1, -u2, -uc)
Ha = sp.Matrix.hstack(ex, -ez)
rates_a = sp.Matrix([sp.diff(q1, t), sp.diff(q2, t)])
rates_p = -Hp.inv() * Ha * rates_a
omega = sp.diff(q1, t) * ex + rates_p[0] * u1
t0 = sp.pi / 6

def values(expr, highest):
    return [[float(sp.N(sp.diff(e, t, k).subs(t, t0), 16)) for e in expr]
            for k in range(highest + 1)]

passive = values(rates_p, 3)  # coordinate derivatives 1,...,4
platform = values(omega, 3)   # omega,...,omega^(3)
closure = Hp * rates_p + Ha * rates_a
assert max(abs(float(sp.N(e.subs(t, t0), 16))) for e in closure) < 1e-12
print("passive coordinate derivatives 1..4")
for k, row in enumerate(passive, 1): print(k, row)
print("platform angular jet 0..3")
for k, row in enumerate(platform): print(k, row)
print("det(Hp)", float(sp.N(Hp.det().subs(t, t0), 16)))

